Modeling Multiple Radius Valley Emergence Mechanisms With Multi-Transiting Systems

Close-in planets smaller than Neptune form two distinct populations composed of rocky super-Earths and sub-Neptunes that may host primordial H/He envelopes. The origin of the radius valley separating these two planet populations remains an open question and has been posited to emerge either directly from the planet formation process or via subsequent atmospheric escape. Multi-transiting systems that span the radius valley are known to be useful diagnostics of XUV-driven mass loss. Here, we extend this framework to test XUV-driven photoevaporation, core-powered mass loss, and an accretion-limited primordial radius valley model. Focusing on multi-transiting systems allows us to eliminate unobservable quantities that are shared within individual systems such as stellar XUV luminosity histories and the properties of the protoplanetary disk. We test each proposed radius valley emergence mechanism on all 221 known multi-transiting systems and calculate the minimum masses of the systems' enveloped planets to be consistent with the models. We compare our model predictions to 75 systems with measured masses and find that the majority of systems can be explained by any of the three proposed mechanisms. We also examine model consistency as a function of stellar mass and stellar metallicity but find no significant trends. More multi-transiting systems with mass characterizations are required before multi-transiting systems can serve as a viable diagnostic of radius valley emergence models. Our software for the model evaluations presented herein is available on GitHub and may be applied to future multi-transiting system discoveries.

==> anc/Table1.csv <==
system_name,rocky_planet_name,rocky_period,rocky_rad,env_planet_name,env_period,env_rad,star_mass,star_rad,star_temp,PE_min_mass,PE_min_mass_up_err,PE_min_mass_low_err,CPML_min_mass,CPML_min_mass_up_err,CPML_min_mass_low_err,PRV_min_mass,PRV_min_mass_up_err,PRV_min_mass_low_err
K2-166,EPIC 201615463 c,3.80464,1.50004,K2-166 b,8.52695,2.00005,1.14645,1.47874,6083.95496,2.44729,3.54787,1.76626,4.5001,5.92464,3.37078,3.64319,4.91485,2.55857
K2-16,EPIC 201754305 d,2.71578,1.03,K2-16 b,7.6188,2.02,0.6728,0.6586,4341,0.62294,0.81394,0.45656,1.47622,1.91633,1.13708,1.00456,1.23053,0.83335
K2-16,EPIC 201754305 d,2.71578,1.03,K2-16 c,19.07863,2.54,0.6728,0.6586,4341,0.44881,0.70528,0.30178,1.36615,2.11338,0.91279,0.8346,1.00853,0.71278
EPIC 206024342,EPIC 206024342 b,4.50756,1.35856,EPIC 206024342 d,14.64753,2.00549,0.87625,0.84729,5559.31813,1.40946,1.86894,1.04474,2.99991,3.88084,2.29633,2.25925,2.95986,1.70564
EPIC 206024342,EPIC 206024342 c,0.91172,1.0813,EPIC 206024342 d,14.64753,2.00549,0.87625,0.84729,5559.31813,0.22544,0.27111,0.1885,0.82336,1.05964,0.66084,0.8775,1.00495,0.78738
EPIC 206042996,EPIC 206042996 c,0.35488,1.2,EPIC 206042996 b,5.2986,1.7,0.6361,0.6336,4053,0.33468,0.45793,0.25023,1.03499,1.47944,0.72266,0.96852,1.25171,0.76706
EPIC 206317286,EPIC 206317286 b,1.58252,1.07148,EPIC 206317286 c,17.51547,2.03822,0.75436,0.73859,4896.19416,0.2202,0.36096,0.17576,1.06349,1.4811,0.75836,0.86536,1.0783,0.72947
EPIC 212297394,EPIC 212297394 b,2.28936,1.48,EPIC 212297394 c,5.21396,2.27,1.0221,0.8961,5171,2.57858,3.37064,1.91474,4.91128,6.31236,3.73503,3.42479,4.5552,2.50893
EPIC 212587672,EPIC 212587672 b,15.28078,1.24739,EPIC 212587672 c,23.22856,2.29221,0.99427,0.97743,5993.41532,2.12174,2.63592,1.62633,3.53959,4.35812,2.77801,2.15535,2.81181,1.63018
K2-282,EPIC 220554210 c,0.70531,1.40192,K2-282 b,4.16978,2.19474,0.89428,0.88639,5440.80594,0.98895,1.34441,0.80308,2.85178,3.61491,2.2202,2.04881,2.547,1.6116
HD 108236,HD 108236 b,3.79596,1.59549,HD 108236 f,29.54115,1.99264,0.91336,0.86917,5681.13296,1.28673,1.53147,1.06798,3.52617,4.1447,2.99313,3.03525,3.59554,2.56924
HD 108236,HD 108236 b,3.79596,1.59549,HD 108236 c,6.20345,2.04599,0.91336,0.86917,5681.13296,3.99262,4.8603,3.41191,6.08105,7.01011,5.27408,5.11933,6.12837,4.31797
HD 108236,HD 108236 b,3.79596,1.59549,HD 108236 d,14.17568,2.50833,0.91336,0.86917,5681.13296,2.6636,3.18391,2.16986,5.79557,6.80813,4.86032,3.80851,4.50112,3.24048
HD 108236,HD 108236 b,3.79596,1.59549,HD 108236 e,19.59002,3.04576,0.91336,0.86917,5681.13296,2.86769,3.45968,2.27251,6.61204,7.90299,5.40227,3.45366,4.09284,2.94439
K2-133,K2-133 b,3.07133,1.34,K2-133 c,4.86784,1.603,0.4605,0.4639,3560,20,0,0,3.00105,3.5357,2.55842,2.69194,3.22256,2.16955
K2-133,K2-133 b,3.07133,1.34,K2-133 e,26.5841,1.73,0.4605,0.4639,3560,0.59946,0.72371,0.50392,1.91175,2.31782,1.61327,1.60053,1.91312,1.33477
K2-133,K2-133 b,3.07133,1.34,K2-133 d,11.02454,2.003,0.4605,0.4639,3560,1.22108,1.45457,1.00594,2.96033,3.50512,2.4616,2.04439,2.47161,1.67954
K2-136,K2-136 b,7.9752,1.03558,K2-136 d,25.575,1.60175,0.7138,0.693,4341.19285,0.53823,0.61887,0.46884,1.25329,1.42552,1.10588,0.95508,1.07944,0.85558
K2-148,K2-148 b,4.38395,1.33,K2-148 d,9.7579,1.64,0.6269,0.6158,4091,1.3339,2.15542,0.83765,2.53432,3.79537,1.69223,2.09189,3.38272,1.35353
K2-148,K2-148 b,4.38395,1.33,K2-148 c,6.9226,1.73,0.6269,0.6158,4091,1.77883,2.72432,1.11335,3.02382,4.30081,1.9866,2.40328,3.65701,1.4524
K2-158,K2-158 c,5.90279,1.28,K2-158 b,10.06049,2.64,0.8924,0.9213,5483,2.51304,3.29501,1.88649,4.29657,5.57862,3.27203,2.23526,3.05539,1.66519
K2-165,K2-165 b,2.35499,1.26184,K2-165 d,14.10136,2.62194,0.8341,0.7959,5071,1.15373,1.54178,0.81305,2.77601,3.6884,1.98596,1.56819,2.06682,1.18346
K2-165,K2-165 c,4.38274,1.53877,K2-165 d,14.10136,2.62194,0.8341,0.7959,5071,3.0855,4.24445,2.17062,6.2817,8.67302,4.44361,3.70436,5.47948,2.47277
K2-170,K2-170 b,7.57654,1.47987,K2-170 c,12.40005,1.88113,1.0124,1.02472,5921.50456,2.83374,3.78268,2.13144,4.46195,5.65173,3.52959,3.81719,5.04691,2.82634
K2-172,K2-172 b,14.31694,1.62873,K2-172 c,29.62682,3.13332,0.89419,0.84938,5432.60504,5.96473,7.5562,4.48502,10.52962,13.393,8.00142,4.38926,6.30951,1
K2-183,K2-183 b,0.46928,1.1,K2-183 c,10.78799,2.3,0.8814,0.742,5482,0.19004,0.22305,0.1576,0.8413,1.07852,0.66954,0.88429,1.0015,0.7717
K2-183,K2-183 b,0.46928,1.1,K2-183 d,22.62034,2.3,0.8814,0.742,5482,0.11528,0.13288,0.10479,0.62539,0.82219,0.48911,0.76627,0.88258,0.67571
K2-185,K2-185 b,10.61638,1.09633,K2-185 c,52.71349,2.29142,0.93865,0.9055,5685.66134,0.74286,0.92919,0.5766,1.70051,2.07948,1.35241,1.01189,1.23189,0.84169
K2-187,K2-187 b,0.77401,1.26132,K2-187 e,13.60663,1.96843,0.91313,0.87604,5369.80902,0.30767,0.36025,0.26134,1.23092,1.54244,1.00039,1.15049,1.35455,0.9905
K2-187,K2-187 b,0.77401,1.26132,K2-187 d,7.14958,2.47487,0.91313,0.87604,5369.80902,0.4569,0.56283,0.38064,1.93918,2.45451,1.48786,1.32979,1.5862,1.12247
K2-187,K2-187 c,2.87151,1.47154,K2-187 e,13.60663,1.96843,0.91313,0.87604,5369.80902,1.40408,1.80055,1.06857,3.3254,4.18878,2.58636,2.66057,3.44528,2.0258
K2-187,K2-187 c,2.87151,1.47154,K2-187 d,7.14958,2.47487,0.91313,0.87604,5369.80902,2.73371,3.52663,2.04487,5.27447,6.71393,4.0191,3.23892,4.23248,2.42654
K2-188,K2-188 b,1.74217,1.24912,K2-188 c,7.81025,2.61835,1.07432,1.10114,6066.09089,0.81559,1.33404,0.58688,2.44934,3.27766,1.82801,1.60218,2.07518,1.25001
K2-189,K2-189 b,2.58831,1.47186,K2-189 c,6.6792,2.42533,0.87255,0.84867,5439.56758,2.59945,3.23354,2.00454,5.10074,6.2372,4.03272,3.22948,4.06148,2.54593
K2-198,K2-198 c,3.35961,1.423,K2-198 d,7.45002,2.438,0.7586,0.5974,5262,2.31612,2.6858,2.00463,4.94428,5.66744,4.28651,2.97,3.44884,2.55544
K2-198,K2-198 c,3.35961,1.423,K2-198 b,17.04287,4.189,0.7586,0.5974,5262,2.55734,2.98326,2.16748,7.30009,8.5409,6.23117,2.27902,2.62337,1.92745
K2-201,K2-201 b,1.05979,1.4,K2-201 c,22.77988,3.286,0.7892,0.6175,5507,0.6891,0.91159,0.50825,2.97639,3.91936,2.24004,1.24942,1.64277,1
K2-219,K2-219 b,3.90129,1.31376,K2-219 d,11.13728,2.5112,1.07213,1.15924,5881.40866,1.70884,2.27064,1.28791,3.54973,4.58158,2.72372,2.19482,2.80285,1.67887
K2-219,K2-219 c,6.66767,1.40228,K2-219 d,11.13728,2.5112,1.07213,1.15924,5881.40866,2.99661,3.90947,2.29468,5.17537,6.67963,4.01162,3.17736,4.16937,2.3658
K2-224,K2-224 b,4.47904,1.56,K2-224 c,10.09489,2.41,0.8721,0.8169,5599,3.3266,4.4974,2.45562,6.19498,8.22974,4.64243,4.17417,5.93662,2.89693
K2-229,K2-229 b,0.58422,1,K2-229 c,8.32727,2.03,0.8589,0.7737,5301,0.22267,0.23495,0.2114,0.71375,0.76299,0.65943,0.80922,0.82925,0.79072
K2-233,K2-233 b,2.4675,1.343,K2-233 d,24.3645,2.358,0.7831,0.7113,5033,0.52,0.55315,0.48747,1.88493,2.01479,1.73359,1.57842,1.63815,1.51812
K2-233,K2-233 c,7.06005,1.281,K2-233 d,24.3645,2.358,0.7831,0.7113,5033,0.97619,1.04458,0.92274,2.43977,2.62076,2.24048,1.83652,1.93657,1.73648
K2-268,K2-268 b,2.15168,1.45553,K2-268 f,26.27057,2.15419,0.79533,0.76253,5069.81713,0.75195,0.93299,0.57735,2.70653,3.31677,2.14255,1.97667,2.37131,1.57316
K2-268,K2-268 b,2.15168,1.45553,K2-268 c,9.32753,2.595,0.79533,0.76253,5069.81713,1.69907,2.27809,1.25562,4.44003,6.00781,3.2261,2.57293,3.18688,2.05711
K2-268,K2-268 d,4.5286,1.4389,K2-268 f,26.27057,2.15419,0.79533,0.76253,5069.81713,1.21786,1.5482,0.9157,3.44352,4.28066,2.62353,2.33142,2.92863,1.84454
K2-268,K2-268 d,4.5286,1.4389,K2-268 c,9.32753,2.595,0.79533,0.76253,5069.81713,2.88868,3.79371,2.1486,5.82043,7.89535,4.27008,3.18929,4.12467,2.46982
K2-268,K2-268 e,6.13124,1.28918,K2-268 f,26.27057,2.15419,0.79533,0.76253,5069.81713,1.05765,1.35446,0.82103,2.74751,3.48518,2.1837,1.72901,2.25759,1.37202
K2-268,K2-268 e,6.13124,1.28918,K2-268 c,9.32753,2.595,0.79533,0.76253,5069.81713,2.52231,3.39998,1.8098,4.71791,6.43246,3.33428,2.36058,3.02848,1.83671
K2-270,K2-270 b,1.54307,1.35612,K2-270 c,4.40003,2.89417,0.77827,0.7581,4811.57002,2.13202,2.92307,1.54467,5.05034,6.81142,3.72806,2.32418,3.17272,1.75616
K2-316,K2-316 b,1.133,1.24417,K2-316 c,5.26,1.7119,0.33748,0.3554,3352.62911,0.78121,1.01368,0.58265,1.96038,2.52629,1.50543,1.4586,1.90483,1.13831
K2-331,K2-331 b,9.39898,1.70569,K2-331 c,22.99659,2.58605,1.01727,1.00888,5753.98327,4.69569,5.72302,3.65737,8.87082,10.74517,6.96954,5.75803,7.63605,4.42437
K2-35,K2-35 b,2.39996,1.47626,K2-35 c,5.60835,2.15797,0.69191,0.69442,4389.86982,2.45426,2.87897,2.06232,5.00803,5.79918,4.25338,3.39006,3.97159,2.8323
K2-350,K2-350 b,4.16387,1.39266,K2-350 c,19.99194,2.46552,0.99502,0.94576,5750.74578,1.44144,1.87742,1.07767,3.41876,4.40494,2.60659,2.19293,2.8169,1.71152
K2-352,K2-352 b,3.66591,1.34606,K2-352 c,8.23488,1.88652,0.97562,0.93489,5627.53486,1.69914,2.19127,1.30863,3.10022,3.81925,2.51861,2.49366,3.12619,1.95463
K2-352,K2-352 b,3.66591,1.34606,K2-352 d,14.87139,2.18225,0.97562,0.93489,5627.53486,1.25159,1.57915,0.97816,2.90164,3.57844,2.32133,2.104,2.59319,1.69858
K2-368,K2-368 b,5.0256,1.36776,K2-368 d,20.20108,1.99961,0.67784,0.6815,4560.98415,1.29108,1.57062,1.05557,3.18702,3.80548,2.62638,2.16766,2.668,1.77756
K2-368,K2-368 c,9.66019,1.3975,K2-368 d,20.20108,1.99961,0.67784,0.6815,4560.98415,2.15001,2.56829,1.7509,4.14507,4.86728,3.44996,2.88785,3.59327,2.32448
K2-37,K2-37 b,4.44117,1.46469,K2-37 d,14.09189,2.50048,0.7535,0.77709,4945.56444,2.38252,3.29005,1.68175,5.47583,7.59662,3.91203,3.03281,4.16317,2.14235
K2-37,K2-37 b,4.44117,1.46469,K2-37 c,6.42904,2.50472,0.7535,0.77709,4945.56444,3.96944,5.24097,2.89793,7.10155,9.25006,5.26338,3.79866,5.36346,2.79201
K2-374,K2-374 b,4.52195,1.59698,K2-374 c,16.43445,2.21196,0.95596,0.90938,5870.85959,2.29883,2.91818,1.80176,4.99345,6.24537,3.97674,3.97224,5.07745,3.05579
K2-381,K2-381 b,7.93893,1.06591,K2-381 d,26.80302,1.67187,0.65824,0.66933,4390.29965,0.6052,0.80691,0.42578,1.41504,1.84332,1.03355,1.04573,1.41552,0.74081
K2-381,K2-381 b,7.93893,1.06591,K2-381 c,16.03466,1.9785,0.65824,0.66933,4390.29965,1.0168,1.34144,0.71343,2.09166,2.708,1.4994,1.17729,1.60931,0.82844
K2-384,K2-384 b,2.23153,1.04281,K2-384 f,13.62749,2.14805,0.30862,0.33663,3317.7531,0.6621,1.16666,0.33306,1.67927,3.07279,0.68778,0.84731,1.65448,0.53832
K2-384,K2-384 c,4.19477,1.15297,K2-384 f,13.62749,2.14805,0.30862,0.33663,3317.7531,1.15859,1.48622,0.8832,2.69209,3.41734,2.0814,1.27398,1.67052,0.97169
K2-384,K2-384 d,6.67958,1.34758,K2-384 f,13.62749,2.14805,0.30862,0.33663,3317.7531,2.34943,2.93044,1.86177,4.62921,5.68924,3.70441,2.56568,3.35576,1.92251
K2-384,K2-384 e,9.71504,1.29984,K2-384 f,13.62749,2.14805,0.30862,0.33663,3317.7531,2.6893,3.4254,2.04282,4.67228,5.85269,3.59255,2.56571,3.53801,1.80724
K2-396,K2-396 b,0.67386,1.55064,K2-396 c,25.76051,3.07164,0.97542,0.90548,5730.88095,0.66085,0.82018,0.49118,2.69091,3.17278,2.21223,1.63233,1.78061,1.51048
K2-414,K2-414 b,4.3696,1.219,K2-414 c,6.669,1.929,0.7123,0.5359,4343,1.6015,2.01971,1.25076,2.87122,3.46121,2.29354,1.94651,2.48839,1.48637
K2-58,K2-58 c,2.53726,1.47582,K2-58 b,7.05254,2.44515,0.81832,0.8006,4996.06887,2.69312,3.63076,2.03646,5.28142,7.00555,4.02158,3.14641,4.33573,2.34725
K2-58,K2-58 d,22.8827,1.57188,K2-58 b,7.05254,2.44515,0.81832,0.8006,4996.06887,20,0,0,12.91161,16.71078,9.49183,8.55264,11.82078,5.88124
K2-80,K2-80 c,5.605,1.38343,K2-80 b,19.0918,1.8865,0.87712,0.82359,5484.49569,1.4056,1.95251,0.96529,2.94216,3.98571,2.09141,2.41874,3.53275,1.68954
K2-80,K2-80 c,5.605,1.38343,K2-80 d,28.86725,2.49827,0.87712,0.82359,5484.49569,1.55758,2.1328,1.04642,3.61899,4.92635,2.46072,2.1207,3.00586,1.43332
K2-84,K2-84 c,27.86,1.79006,K2-84 b,6.4215,2.11552,0.85388,0.82884,5380.72607,20,0,0,20,0,0,20,0,0
K2-90,K2-90 c,2.90071,1.33048,K2-90 b,13.73331,2.69932,0.63877,0.65124,4187.09056,1.49138,1.99986,1.10971,4.01491,5.33155,3.00214,1.85894,2.47124,1.44287
Kepler-100,Kepler-100 d,35.3331,1.57439,Kepler-100 c,12.8159,2.14834,1.13031,1.45357,5905.18926,20,0,0,10.16485,11.73375,8.94906,8.01664,9.64787,6.70318
Kepler-1001,Kepler-1001 c,9.18186,1.51124,Kepler-1001 b,14.30512,3.03235,0.85356,0.83085,5409.3422,5.61663,6.59364,4.55457,9.06881,10.445,7.55919,4.24472,4.54072,3.96965
Kepler-1047,Kepler-1047 c,3.18898,1.26439,Kepler-1047 b,56.18869,2.86417,1.15178,1.53738,5993.79941,0.6309,0.79539,0.48166,1.96678,2.43311,1.52611,1,1.29655,1
Kepler-105,Kepler-105 c,7.1262,1.50151,Kepler-105 b,5.4122,3.11483,1.0355,1.01988,5982.36134,7.62011,10.22076,5.67464,9.99111,13.4169,7.60228,5.37864,6.97229,3.94115
Kepler-1065,Kepler-1065 c,2.37031,1.60949,Kepler-1065 b,3.60931,3.58394,0.87479,0.897,5306.3187,8.73987,11.35311,6.45465,13.90714,17.8546,10.40975,5.41284,7.00246,4.07403
Kepler-1073,Kepler-1073 c,4.02582,1.6402,Kepler-1073 b,8.67889,2.3247,1.05728,0.99452,5984.4459,3.63416,4.24715,3.08066,6.57327,7.48298,5.69789,5.12896,6.05049,4.30087
Kepler-1073,Kepler-1073 d,2.50476,1.31693,Kepler-1073 b,8.67889,2.3247,1.05728,0.99452,5984.4459,1.1981,1.42412,1.0074,2.81245,3.28291,2.39853,2.03042,2.40198,1.74833
Kepler-113,Kepler-113 b,4.754,1.94769,Kepler-113 c,8.92507,2.34625,0.75517,0.73817,4711.26349,8.10529,9.29645,7.03425,13.34508,14.96541,11.85472,10.99053,12.46298,9.60398
Kepler-115,Kepler-115 b,2.40368,1.02385,Kepler-115 c,8.99089,2.44221,1.17587,1.13631,6514.96618,0.55831,1.18234,0.28546,1.36895,2.67742,0.91471,1.06277,1.89533,0.6216
Kepler-1162,Kepler-1162 c,59.28406,1.67683,Kepler-1162 b,32.56371,2.11385,0.83358,0.79653,5257.80387,20,0,0,11.50627,14.52536,8.81426,8.4572,10.92827,6.56416
Kepler-123,Kepler-123 c,26.69507,1.45866,Kepler-123 b,17.23237,2.89762,1.24627,1.24155,6563.29963,6.46359,15.08796,2.48603,8.2469,18.20892,3.34266,4.42724,12.21442,1.30832
Kepler-124,Kepler-124 b,3.41049,0.84281,Kepler-124 c,13.82138,2.02043,0.77485,0.73873,5014.00911,0.24242,0.29739,0.1979,0.75318,0.99633,0.5727,0.63796,0.75337,0.54253
Kepler-124,Kepler-124 d,30.95085,1.28153,Kepler-124 c,13.82138,2.02043,0.77485,0.73873,5014.00911,20,0,0,5.285,6.66669,4.09569,3.49769,4.87429,2.51897
Kepler-125,Kepler-125 c,5.77446,0.81032,Kepler-125 b,4.16439,2.59521,0.53899,0.55834,3750.14809,1.26995,1.69103,0.90136,1.95969,2.58343,1.4326,0.53839,0.74865,0.39019
Kepler-1266,Kepler-1266 c,4.86631,1.69103,Kepler-1266 b,28.47475,2.48448,0.75486,0.72517,4932.79758,2.27967,3.45459,1.55387,6.44026,9.62914,4.44422,4.02335,6.39439,2.29787
Kepler-127,Kepler-127 b,14.43589,1.3614,Kepler-127 d,48.63041,2.56722,1.24258,1.32221,6269.59933,1.68636,2.11313,1.35435,3.63254,4.49752,2.95997,2.314,2.84216,1.84779
Kepler-127,Kepler-127 b,14.43589,1.3614,Kepler-127 c,29.3932,2.58667,1.24258,1.32221,6269.59933,2.38692,2.92759,1.88912,4.4096,5.36654,3.56339,2.69181,3.30892,2.14408
Kepler-130,Kepler-130 b,8.45746,0.9826,Kepler-130 c,27.50868,2.73033,0.99754,1.08833,5956.19217,0.86344,1.11516,0.60812,1.66954,2.10336,1.26765,0.84869,1.0107,0.71908
Kepler-130,Kepler-130 d,87.5179,1.57987,Kepler-130 c,27.50868,2.73033,0.99754,1.08833,5956.19217,15.5883,23.10945,10.83949,14.53187,20.27446,10.3805,8.43461,12.54593,5.36284
Kepler-1312,Kepler-1312 c,1.11612,1.0109,Kepler-1312 b,5.44833,2.11008,0.95317,0.91726,5542.06819,0.49685,0.68153,0.3409,1.1327,1.6758,0.8641,0.95285,1.31156,0.78871
Kepler-1322,Kepler-1322 b,0.96287,1.70232,Kepler-1322 c,6.45998,2.07054,0.94958,0.92567,5581.81721,1.83375,2.28543,1.47275,4.7489,5.88016,3.86168,3.87019,4.67489,3.19301
Kepler-135,Kepler-135 c,11.44871,1.2088,Kepler-135 b,6.00253,1.88615,1.19382,1.32313,6317.36218,20,0,0,4.11275,7.8367,2.00551,2.08844,5.0201,0.58021
Kepler-137,Kepler-137 b,8.43639,1.53412,Kepler-137 c,18.73575,1.962,0.87514,0.8347,5256.00497,2.68195,3.82298,1.84689,4.64192,6.56156,3.29464,3.84167,5.65172,2.60809
Kepler-1370,Kepler-1370 c,7.44142,1.34295,Kepler-1370 b,20.26417,1.97941,1.29249,1.42666,6335.53714,1.44136,1.81583,1.12221,2.92317,3.57891,2.36952,2.37557,2.90724,1.88068
Kepler-142,Kepler-142 b,2.02415,1.6871,Kepler-142 d,41.80912,1.83123,1.07175,1.07645,5931.799,0.78906,1.78308,0.26696,2.61329,5.90767,0.94175,1.96973,4.67921,0.91172
Kepler-142,Kepler-142 b,2.02415,1.6871,Kepler-142 c,4.7617,2.42468,1.07175,1.07645,5931.799,3.63246,9.10189,1.15161,6.60617,16.0743,2.4245,4.32771,12.01151,1.41763
Kepler-1464,Kepler-1464 c,5.32786,1.40387,Kepler-1464 b,31.77859,2.41786,1.12793,1.47092,5964.98216,1.32356,1.71025,1.02212,3.33669,4.20561,2.58564,2.19273,2.75798,1.73996
Kepler-1468,Kepler-1468 c,3.54553,1.79317,Kepler-1468 b,8.23985,2.65847,1.29348,1.63905,6080.45108,5.29358,6.83753,3.8821,9.96641,12.65694,7.50569,7.15112,9.84228,5.1232
Kepler-1468,Kepler-1468 c,3.54553,1.79317,Kepler-1468 d,19.5906,2.89248,1.29348,1.63905,6080.45108,3.35382,4.61681,2.3626,8.18957,11.38191,5.88049,5.42758,7.2419,3.95117
Kepler-147,Kepler-147 b,12.61058,1.46888,Kepler-147 c,33.41642,2.33293,1.29469,1.41096,6308.18047,1.98608,5.28222,0.69291,3.8826,9.74092,1.46152,2.86746,7.30723,0.98409
Kepler-149,Kepler-149 c,55.32833,1.58195,Kepler-149 b,29.19894,4.13665,0.9756,0.93324,5587.15917,20,0,0,20,0,0,7.0263,15.45434,2.88846
Kepler-150,Kepler-150 b,3.42805,1.18187,Kepler-150 d,12.56093,2.63794,0.93131,0.88857,5539.85315,1.17942,2.18861,0.41631,2.45176,4.64538,1.17323,1.496,2.63086,0.83009
Kepler-150,Kepler-150 b,3.42805,1.18187,Kepler-150 e,30.82656,2.94995,0.93131,0.88857,5539.85315,0.83495,1.55908,0.37481,2.0333,3.78689,0.90803,1.06183,2.01281,0.73648
Kepler-150,Kepler-150 b,3.42805,1.18187,Kepler-150 c,7.382,3.48889,0.93131,0.88857,5539.85315,2.25404,4.46724,0.86469,3.85677,7.62267,1.58007,1.60488,3.1039,0.87159
Kepler-1530,Kepler-1530 b,2.59044,1.52373,Kepler-1530 d,9.20761,3.48411,0.87269,0.82562,5263.39112,3.93348,4.98658,2.93842,7.92659,9.91008,6.10824,3.28134,3.99336,2.68744
Kepler-1530,Kepler-1530 c,5.32274,1.51833,Kepler-1530 d,9.20761,3.48411,0.87269,0.82562,5263.39112,6.04209,7.7536,4.57157,9.96072,12.71049,7.76078,4.20449,5.25912,3.28637
Kepler-154,Kepler-154 e,3.93276,1.57266,Kepler-154 b,33.04053,2.28717,1.01573,1.01179,5863.35232,1.41969,2.0348,1.00035,3.93773,5.46635,2.83441,2.8026,3.34332,2.3521
Kepler-154,Kepler-154 e,3.93276,1.57266,Kepler-154 c,62.30328,2.98547,1.01573,1.01179,5863.35232,1.3744,2.0144,0.81739,4.35082,6.04113,2.86915,1,2.4262,1
Kepler-154,Kepler-154 e,3.93276,1.57266,Kepler-154 d,20.54982,3.99291,1.01573,1.01179,5863.35232,3.81189,4.68293,2.84265,8.48881,10.32299,6.65462,3.26322,3.94011,2.74642
Kepler-154,Kepler-154 f,9.91936,1.53293,Kepler-154 b,33.04053,2.28717,1.01573,1.01179,5863.35232,2.46098,4.21563,1.38914,5.01863,8.6499,2.8738,3.0314,5.7078,1.66789
Kepler-154,Kepler-154 f,9.91936,1.53293,Kepler-154 c,62.30328,2.98547,1.01573,1.01179,5863.35232,2.1743,3.97407,1.15478,5.27191,9.87948,2.83395,1,3.02153,1
Kepler-154,Kepler-154 f,9.91936,1.53293,Kepler-154 d,20.54982,3.99291,1.01573,1.01179,5863.35232,6.31335,9.98583,3.66621,10.97927,17.55045,6.37825,4.14773,7.60076,2.20052
Kepler-157,Kepler-157 b,1.73234,1.3048,Kepler-157 c,13.5405,2.2142,1.05574,1.02779,5977.28002,0.72083,1.61829,0.28972,2.00235,4.33269,0.83472,1.55643,3.30527,0.86921
Kepler-157,Kepler-157 d,7.02573,1.44618,Kepler-157 c,13.5405,2.2142,1.05574,1.02779,5977.28002,2.82569,3.64638,2.29005,4.78228,6.22701,3.78455,3.38266,4.02496,2.84094
Kepler-160,Kepler-160 b,4.3094,1.54214,Kepler-160 c,13.69943,3.39513,1.05178,1.01059,5748.12855,3.69885,4.45946,2.90882,7.49515,8.86769,6.15252,3.60557,4.17147,3.08834
Kepler-1610,Kepler-1610 b,8.70182,1.31745,Kepler-1610 c,44.98519,1.90008,0.71678,0.72673,5093.28395,0.95234,1.26304,0.70383,2.49776,3.36102,1.84599,1.77105,2.23512,1.37498
Kepler-164,Kepler-164 b,5.03503,1.27582,Kepler-164 d,28.98677,2.21686,1.05521,1.04033,6049.43559,0.85599,1.92339,0.29033,2.08024,4.70942,0.83407,1.53121,3.35028,0.7446
Kepler-164,Kepler-164 b,5.03503,1.27582,Kepler-164 c,10.94572,2.47021,1.05521,1.04033,6049.43559,1.74563,3.83719,0.51846,3.27126,6.94809,1.25724,2.04408,4.87867,0.83076
Kepler-1669,Kepler-1669 d,4.72941,1.38175,Kepler-1669 c,1.60932,1.7779,0.69591,0.68437,4453.08336,20,0,0,20,0,0,4.81935,5.95119,3.90647
Kepler-1669,Kepler-1669 d,4.72941,1.38175,Kepler-1669 b,9.51216,2.2502,0.69591,0.68437,4453.08336,2.3308,2.87916,1.8772,4.64444,5.66954,3.78504,2.79967,3.5086,2.21994
Kepler-169,Kepler-169 b,3.25062,1.12763,Kepler-169 e,13.7671,2.19539,0.7757,0.75824,4878.03962,0.74085,1.08377,0.44743,1.94251,2.80189,1.28952,1.17583,1.54513,0.89891
Kepler-169,Kepler-169 b,3.25062,1.12763,Kepler-169 f,87.0902,2.57459,0.7757,0.75824,4878.03962,0.32435,0.47781,0.21947,1.30563,1.95065,0.87996,0.81356,1,0.60957
Kepler-169,Kepler-169 c,6.19547,1.20746,Kepler-169 e,13.7671,2.19539,0.7757,0.75824,4878.03962,1.42299,1.98237,1.0104,2.96541,4.14063,2.11457,1.69752,2.3446,1.19713
Kepler-169,Kepler-169 c,6.19547,1.20746,Kepler-169 f,87.0902,2.57459,0.7757,0.75824,4878.03962,0.58896,0.84062,0.3909,2.11368,2.97077,1.45069,1,1.30163,0.81667
Kepler-169,Kepler-169 d,8.34812,1.24738,Kepler-169 e,13.7671,2.19539,0.7757,0.75824,4878.03962,1.96233,2.68765,1.27768,3.64158,5.00862,2.43423,2.0399,2.93827,1.45285
Kepler-169,Kepler-169 d,8.34812,1.24738,Kepler-169 f,87.0902,2.57459,0.7757,0.75824,4878.03962,0.78609,1.12702,0.54898,2.5921,3.73859,1.83099,1.08149,1.57241,0.91569
Kepler-174,Kepler-174 c,44.00053,1.64025,Kepler-174 b,13.98179,2.15764,0.67789,0.68236,4754.23003,20,0,0,12.19223,15.73474,9.18811,9.12806,12.42017,6.49933
Kepler-1814,Kepler-1814 c,0.62628,1.59716,Kepler-1814 b,2.93536,2.8628,0.77656,0.74784,4801.75196,2.52047,5.19054,0.71744,6.8109,13.73599,2.91244,3.292,7.55839,1.45906
Kepler-187,Kepler-187 b,4.93886,1.52351,Kepler-187 c,10.64026,2.88495,1.44344,1.39353,7433.52849,2.86957,7.17046,0.85915,5.44283,12.95229,1.92934,3.75067,9.23768,1.34547
Kepler-192,Kepler-192 d,6.47028,1.028,Kepler-192 b,9.92675,2.55993,0.97813,0.94341,5561.47367,1.31792,1.84158,0.94529,2.19818,2.90031,1.65824,1.14835,1.34183,0.97115
Kepler-192,Kepler-192 d,6.47028,1.028,Kepler-192 c,21.2234,2.60664,0.97813,0.94341,5561.47367,0.88563,1.32977,0.59265,1.7714,2.47856,1.29645,0.97131,1.13039,0.84233
Kepler-1921,Kepler-1921 c,3.15722,1.2258,Kepler-1921 b,20.0348,1.94664,1.49565,1.74233,7063.98809,0.77767,0.95601,0.63219,1.7028,2.04736,1.40064,1.44487,1.76669,1.18328
Kepler-198,Kepler-198 d,1.31184,1.44108,Kepler-198 c,49.56742,2.34937,0.93118,0.89389,5550.00022,0.44919,0.67325,0.28594,1.79389,2.45407,1.3326,1.31371,1.48896,1
Kepler-198,Kepler-198 d,1.31184,1.44108,Kepler-198 b,17.79004,2.68228,0.93118,0.89389,5550.00022,0.95217,1.36059,0.61408,2.92884,3.86755,2.09108,1.79863,2.04214,1.61781
Kepler-1987,Kepler-1987 b,2.34586,1.24962,Kepler-1987 e,8.74292,1.95472,0.77697,0.72878,4976.49217,0.89771,1.08007,0.73147,2.2431,2.65704,1.85566,1.65661,1.98384,1.40622
Kepler-1987,Kepler-1987 b,2.34586,1.24962,Kepler-1987 d,5.64491,2.71148,0.77697,0.72878,4976.49217,1.69411,2.21769,1.29671,3.8532,4.95977,2.96742,1.86015,2.25395,1.52929
Kepler-1987,Kepler-1987 c,3.6483,1.35216,Kepler-1987 e,8.74292,1.95472,0.77697,0.72878,4976.49217,1.63292,1.99108,1.3432,3.30857,3.92317,2.79114,2.43558,3.02838,1.99352
Kepler-1987,Kepler-1987 c,3.6483,1.35216,Kepler-1987 d,5.64491,2.71148,0.77697,0.72878,4976.49217,2.89829,3.65907,2.30687,5.55532,7.01531,4.33886,2.82443,3.42798,2.2699
Kepler-1990,Kepler-1990 c,4.06845,0.99792,Kepler-1990 b,1.73514,3.3177,1.13622,1.08785,6140.70886,2.51802,3.91495,1.44453,3.45761,4.95601,2.39951,1.21498,2.1809,0.57546
Kepler-1991,Kepler-1991 b,13.2608,1.30352,Kepler-1991 c,22.7902,2.28116,0.95088,0.93657,5582.26762,2.34743,2.84531,1.86351,3.98058,4.79907,3.22164,2.40857,2.92404,1.97752
Kepler-200,Kepler-200 c,10.22216,1.62595,Kepler-200 b,8.5948,2.17817,1.01588,0.96104,5946.60627,20,0,0,20,0,0,5.36577,11.6185,1.7593
Kepler-202,Kepler-202 b,4.06943,1.69116,Kepler-202 c,16.28249,1.91941,0.69713,0.69498,4741.09648,2.34202,3.13079,1.78183,5.18557,6.74324,4.01419,4.5024,5.94505,3.23737
Kepler-203,Kepler-203 d,11.32972,1.33997,Kepler-203 c,5.37065,2.29842,1.07494,1.03266,6101.56838,20,0,0,5.83093,12.41307,2.42378,3.43721,8.45222,0.99949
Kepler-203,Kepler-203 d,11.32972,1.33997,Kepler-203 b,3.1627,2.39147,1.07494,1.03266,6101.56838,20,0,0,7.19724,15.17049,2.92539,4.18166,10.75795,1.15908
Kepler-204,Kepler-204 c,25.66059,1.44459,Kepler-204 b,14.40097,2.0418,1.03543,1.0005,5834.45946,20,0,0,20,0,0,3.57199,9.59302,1.07325
Kepler-207,Kepler-207 b,1.61186,1.56756,Kepler-207 d,5.86808,3.30486,1.33935,1.58717,6264.5771,2.91648,7.25774,0.80528,6.43051,15.38897,2.21307,3.46286,8.88003,1.31088
Kepler-207,Kepler-207 c,3.07157,1.49767,Kepler-207 d,5.86808,3.30486,1.33935,1.58717,6264.5771,3.98745,10.40824,1.12742,7.00875,17.84508,2.58497,3.52505,9.46517,1.3145
Kepler-212,Kepler-212 b,16.25758,1.04001,Kepler-212 c,31.80517,2.61433,1.23684,1.39272,6110.33873,1.18902,2.66908,0.40642,2.04765,4.67007,0.77634,1.0804,2.28201,0.50834
Kepler-213,Kepler-213 b,2.46236,1.39407,Kepler-213 c,4.82296,2.01365,1.05111,1.03241,5804.02258,1.96136,5.02148,0.8007,3.62233,7.9335,1.61563,2.44696,5.81652,1.05704
Kepler-215,Kepler-215 e,68.16101,1.48258,Kepler-215 d,30.86442,2.02478,0.8954,0.87241,5712.60029,20,0,0,20,0,0,2.93685,10.09994,1
Kepler-217,Kepler-217 c,8.586,1.75357,Kepler-217 b,5.37494,2.11376,1.33903,1.70579,6508.04986,20,0,0,20,0,0,6.87453,13.8543,2.90633
Kepler-217,Kepler-217 d,3.8869,1.34708,Kepler-217 b,5.37494,2.11376,1.33903,1.70579,6508.04986,2.83429,3.54579,2.23986,4.53274,5.4401,3.72239,2.88228,3.58011,2.32946
Kepler-218,Kepler-218 b,3.61934,1.42357,Kepler-218 c,44.69958,3.02027,1.03243,1.01935,5690.30913,1.17289,1.74983,0.76612,3.30555,4.95941,2.22101,1,1.78107,1
Kepler-220,Kepler-220 b,4.15981,0.84224,Kepler-220 c,9.0342,1.63248,0.69466,0.69651,4524.94787,0.40483,0.49606,0.32999,0.80792,1.00675,0.66333,0.63804,0.7595,0.52807
Kepler-220,Kepler-220 d,28.1224,1.019,Kepler-220 c,9.0342,1.63248,0.69466,0.69651,4524.94787,20,0,0,2.63752,3.1932,2.13411,1.60727,2.15808,1.14591
Kepler-220,Kepler-220 e,45.90273,1.38293,Kepler-220 c,9.0342,1.63248,0.69466,0.69651,4524.94787,20,0,0,20,0,0,20,0,0
Kepler-221,Kepler-221 b,2.79591,1.61402,Kepler-221 e,18.36992,2.48239,0.79772,0.7738,5048.80169,1.83851,2.97058,1.16955,5.36454,8.54874,3.45094,3.24785,5.34442,1.98566
Kepler-221,Kepler-221 b,2.79591,1.61402,Kepler-221 d,10.04156,2.57677,0.79772,0.7738,5048.80169,2.78872,4.21319,1.76532,6.73525,10.07841,4.28345,4.09683,6.68175,2.42795
Kepler-221,Kepler-221 b,2.79591,1.61402,Kepler-221 c,5.69059,2.76555,0.79772,0.7738,5048.80169,4.17321,6.8927,2.5041,8.42789,13.62613,5.18664,4.9404,8.03786,3.03648
Kepler-224,Kepler-224 b,3.13292,1.49612,Kepler-224 e,18.64358,2.1204,0.75951,0.73175,4999.16976,1.27154,1.76256,0.91215,3.56867,4.90674,2.58313,2.61647,3.55093,1.90727
Kepler-224,Kepler-224 b,3.13292,1.49612,Kepler-224 d,11.34939,2.47559,0.75951,0.73175,4999.16976,2.11997,2.84644,1.46732,5.22376,6.85882,3.71737,3.13015,4.33652,2.21874
Kepler-224,Kepler-224 b,3.13292,1.49612,Kepler-224 c,5.925,3.35819,0.75951,0.73175,4999.16976,4.41364,6.22509,3.04681,9.16589,12.85494,6.38256,3.74855,5.25336,2.60411
Kepler-235,Kepler-235 c,7.8249,1.45109,Kepler-235 d,20.06055,2.32401,0.59839,0.62337,4051.32042,2.49816,3.27798,1.93349,5.36461,6.9764,4.17686,3.05337,4.019,2.32153
Kepler-235,Kepler-235 c,7.8249,1.45109,Kepler-235 e,46.18367,2.51673,0.59839,0.62337,4051.32042,1.6451,2.16363,1.20446,4.64763,6.14514,3.4293,2.19315,2.92149,1
Kepler-235,Kepler-235 c,7.8249,1.45109,Kepler-235 b,3.34022,2.52807,0.59839,0.62337,4051.32042,9.22737,11.90524,7.156,10.24069,12.65092,8.17406,5.64644,7.47446,4.25087
Kepler-24,Kepler-24 d,4.24438,1.43409,Kepler-24 b,8.1453,3.16178,1.09614,1.10752,5997.92277,3.75335,9.13889,0.68626,6.58738,15.66338,1.71041,3.25771,9.01499,0.95872
Kepler-24,Kepler-24 d,4.24438,1.43409,Kepler-24 e,18.99836,2.38729,1.09614,1.10752,5997.92277,1.42026,3.61875,0.36119,3.0706,8.2824,0.88544,2.23315,6.26719,0.8365
Kepler-245,Kepler-245 e,3.21982,1.72019,Kepler-245 c,17.46081,2.13641,0.81828,0.78382,5096.11545,2.39791,2.99487,1.92392,5.63428,7.01491,4.57087,4.5174,5.4944,3.75558
Kepler-245,Kepler-245 e,3.21982,1.72019,Kepler-245 b,7.49019,2.51861,0.81828,0.78382,5096.11545,4.86346,6.05301,3.90492,8.87151,10.96935,7.18504,6.00121,7.19653,5.01241
Kepler-245,Kepler-245 e,3.21982,1.72019,Kepler-245 d,36.27711,2.96941,0.81828,0.78382,5096.11545,2.50114,3.16625,1.87616,6.93893,8.75636,5.52213,1,3.54156,1
Kepler-249,Kepler-249 b,3.30654,1.20302,Kepler-249 c,7.1137,1.66656,0.50971,0.52965,3678.745,1.1732,1.51041,0.90603,2.19266,2.67884,1.75355,1.68258,2.1308,1.30194
Kepler-249,Kepler-249 b,3.30654,1.20302,Kepler-249 d,15.36846,1.73278,0.50971,0.52965,3678.745,0.72675,0.93497,0.55683,1.84512,2.36485,1.43247,1.37471,1.68884,1.11276
Kepler-251,Kepler-251 b,4.79094,1.27442,Kepler-251 c,16.51404,2.65424,0.89589,0.85261,5508.43728,1.71089,3.38071,0.64243,3.42378,6.87976,1.33946,1.70347,3.79131,0.78786
Kepler-251,Kepler-251 b,4.79094,1.27442,Kepler-251 d,30.133,2.65424,0.89589,0.85261,5508.43728,1.14247,2.35944,0.43952,2.62009,5.67076,0.96236,1.34833,3.01636,0.80018
Kepler-251,Kepler-251 b,4.79094,1.27442,Kepler-251 e,99.64016,2.65424,0.89589,0.85261,5508.43728,0.60797,1.1899,0.31895,1.65214,3.7117,0.65497,1,1.67694,0.68829
Kepler-252,Kepler-252 b,6.66839,1.51547,Kepler-252 c,10.84846,2.649,0.69393,0.6775,4409.66834,4.23777,6.04466,2.83355,7.88189,11.09899,5.4696,4.20738,6.21385,2.61691
Kepler-26,Kepler-26 d,3.54392,1.14661,Kepler-26 e,46.82792,2.58256,0.58838,0.61067,3961.21167,0.58837,0.77303,0.4107,2.00955,2.6471,1.46723,0.9385,1.08176,0.74998
Kepler-265,Kepler-265 b,6.84626,1.66793,Kepler-265 d,43.13062,2.23287,0.99386,0.98618,5941.65651,2.0293,4.83499,0.60894,4.57601,11.26396,1.36882,1.62883,5.6164,1
Kepler-265,Kepler-265 b,6.84626,1.66793,Kepler-265 e,67.83102,2.32254,0.99386,0.98618,5941.65651,1.58017,3.99969,0.54885,3.94341,11.02122,1.26519,1.29022,5.64492,1
Kepler-265,Kepler-265 b,6.84626,1.66793,Kepler-265 c,17.02894,2.35841,0.99386,0.98618,5941.65651,3.25677,8.67366,0.98675,5.87154,15.71637,1.86434,3.98298,11.75157,1.00697
Kepler-286,Kepler-286 b,1.7963,1.28291,Kepler-286 e,29.22129,1.83126,0.87364,0.88956,5743.59432,0.43381,1.01509,0.16788,1.2512,2.99245,0.46753,1.07656,2.27469,0.67943
Kepler-286,Kepler-286 c,3.4681,1.41741,Kepler-286 e,29.22129,1.83126,0.87364,0.88956,5743.59432,0.90813,2.0103,0.31685,2.17721,5.03536,0.81548,1.67237,3.8381,0.74545
Kepler-286,Kepler-286 d,5.91432,1.37603,Kepler-286 e,29.22129,1.83126,0.87364,0.88956,5743.59432,1.1644,2.8152,0.41233,2.51153,5.87303,0.94688,1.69899,3.93385,0.74909
Kepler-292,Kepler-292 b,2.58083,1.28226,Kepler-292 d,7.05568,2.16625,0.8518,0.80609,5480.10296,1.42239,2.27268,0.8088,2.89999,4.49005,1.83026,1.97071,3.08805,1.21462
Kepler-292,Kepler-292 b,2.58083,1.28226,Kepler-292 f,20.83424,2.28281,0.8518,0.80609,5480.10296,0.80643,1.312,0.4659,2.17961,3.47181,1.36727,1.47956,2.21936,0.97143
Kepler-292,Kepler-292 b,2.58083,1.28226,Kepler-292 e,11.97901,2.59367,0.8518,0.80609,5480.10296,1.28688,2.13508,0.76168,2.91769,4.65011,1.83053,1.67767,2.57836,1.11379
Kepler-292,Kepler-292 c,3.71534,1.42797,Kepler-292 d,7.05568,2.16625,0.8518,0.80609,5480.10296,2.55286,4.03776,1.54734,4.4929,6.75441,2.82691,3.17259,5.13684,1.91829
Kepler-292,Kepler-292 c,3.71534,1.42797,Kepler-292 f,20.83424,2.28281,0.8518,0.80609,5480.10296,1.39773,2.11348,0.8631,3.37248,4.98504,2.12116,2.27385,3.56645,1.41941
Kepler-292,Kepler-292 c,3.71534,1.42797,Kepler-292 e,11.97901,2.59367,0.8518,0.80609,5480.10296,2.27565,3.54635,1.44081,4.65691,7.11482,2.85915,2.68449,4.25619,1.65163
Kepler-296,Kepler-296 e,34.14211,1.53,Kepler-296 b,10.86438,1.61,0.4575,0.4613,3552,20,0,0,20,0,0,20,0,0
Kepler-296,Kepler-296 e,34.14211,1.53,Kepler-296 f,63.33627,1.8,0.4575,0.4613,3552,2.4814,4.20965,1.40794,4.32161,6.77636,2.6483,3.43446,5.76922,1.86988
Kepler-296,Kepler-296 e,34.14211,1.53,Kepler-296 c,5.84164,2,0.4575,0.4613,3552,20,0,0,20,0,0,6.99854,11.68722,3.67238
Kepler-296,Kepler-296 e,34.14211,1.53,Kepler-296 d,19.85029,2.09,0.4575,0.4613,3552,20,0,0,7.40698,11.88159,4.3732,5.06906,8.79627,2.59742
Kepler-299,Kepler-299 b,2.92713,1.25525,Kepler-299 c,6.88588,2.52001,0.95146,0.97925,5585.76353,1.9891,4.62628,0.45085,3.50933,8.3874,1.20336,1.83123,4.36029,0.72435
Kepler-299,Kepler-299 d,15.05479,1.76876,Kepler-299 c,6.88588,2.52001,0.95146,0.97925,5585.76353,20,0,0,20,0,0,8.59684,24.74965,1.75592
Kepler-299,Kepler-299 e,38.28549,1.77827,Kepler-299 c,6.88588,2.52001,0.95146,0.97925,5585.76353,20,0,0,20,0,0,20,0,0
Kepler-304,Kepler-304 e,1.49915,1.13226,Kepler-304 c,5.31595,2.22586,0.7363,0.7076,4640.8886,0.76389,0.95558,0.57116,2.02478,2.45327,1.63464,1.23568,1.40075,1.09196
Kepler-304,Kepler-304 e,1.49915,1.13226,Kepler-304 d,9.65347,2.82078,0.7363,0.7076,4640.8886,0.77033,1.01005,0.56737,2.28787,2.88281,1.77904,1.0855,1.21269,0.97505
Kepler-304,Kepler-304 e,1.49915,1.13226,Kepler-304 b,3.29571,2.93362,0.7363,0.7076,4640.8886,1.50346,1.95012,1.16286,3.35165,4.20823,2.6655,1.3899,1.59021,1.197
Kepler-305,Kepler-305 e,3.20538,1.68108,Kepler-305 d,16.73866,2.67222,0.79574,0.77881,4959.57248,2.63021,3.45099,1.96081,7.20807,9.52572,5.27201,4.17741,5.12053,3.32701
Kepler-306,Kepler-306 b,4.64619,1.61198,Kepler-306 e,44.84098,2.40737,0.7945,0.7634,5028.65959,1.41646,1.9431,1.02784,4.66029,6.33256,3.44397,2.91654,4.06351,1.96368
Kepler-306,Kepler-306 b,4.64619,1.61198,Kepler-306 c,7.24019,2.49221,0.7945,0.7634,5028.65959,4.801,6.63923,3.47202,8.4442,11.45531,6.17487,5.34906,7.46378,3.81442
Kepler-306,Kepler-306 b,4.64619,1.61198,Kepler-306 d,17.32664,2.61947,0.7945,0.7634,5028.65959,2.79115,3.88473,2.03944,6.87951,9.47503,5.01479,3.91776,5.64129,2.77612
Kepler-312,Kepler-312 b,1.77242,1.34334,Kepler-312 c,19.74741,3.28024,1.43807,1.53043,6936.50731,0.6783,1.80824,0.26836,2.31053,5.40837,0.94033,1.69296,3.83519,0.92331
Kepler-314,Kepler-314 b,2.46107,0.77086,Kepler-314 c,5.96039,2.69335,0.91415,0.8821,5264.12439,0.31583,0.52647,0.20197,0.89771,1.47432,0.69061,0.5725,0.90878,0.30221
Kepler-319,Kepler-319 b,4.3627,1.57399,Kepler-319 d,31.78192,2.21131,0.93542,0.86888,5563.59456,1.55436,2.81275,0.73825,4.07216,7.25794,1.94958,2.77091,5.35305,1.2929
Kepler-319,Kepler-319 b,4.3627,1.57399,Kepler-319 c,6.94136,2.53962,0.93542,0.86888,5563.59456,4.50252,8.22317,2.175,7.43644,13.12032,3.73561,4.80296,9.29759,2.23329
Kepler-32,Kepler-32 f,0.74296,0.89966,Kepler-32 c,8.7522,2.23014,0.55813,0.58085,3817.80061,0.1321,0.14978,0.11677,0.69737,0.89527,0.55284,0.66372,0.69913,0.63361
Kepler-32,Kepler-32 f,0.74296,0.89966,Kepler-32 b,5.90124,2.46456,0.55813,0.58085,3817.80061,0.17374,0.40022,0.15228,0.91469,1.14373,0.73548,0.6796,0.72839,0.64189
Kepler-32,Kepler-32 f,0.74296,0.89966,Kepler-32 e,2.896,1.64093,0.55813,0.58085,3817.80061,0.41373,0.48369,0.35339,0.79858,0.90951,0.69864,0.66253,0.72922,0.61235
Kepler-32,Kepler-32 f,0.74296,0.89966,Kepler-32 d,22.7802,2.95874,0.55813,0.58085,3817.80061,20,0,0,0.70868,0.92242,0.53252,1,1,1
Kepler-321,Kepler-321 b,4.91538,1.46906,Kepler-321 c,13.09392,1.92554,1.0333,0.98745,5835.95334,1.72674,3.96726,0.63747,3.30636,7.29661,1.39538,2.66401,5.78831,1.08742
Kepler-324,Kepler-324 b,4.38532,1.13648,Kepler-324 e,13.9794,1.9939,0.87769,0.83721,5251.09754,0.89513,1.29688,0.46981,1.87056,2.67335,1.19839,1.33127,1.94048,0.90225
Kepler-324,Kepler-324 b,4.38532,1.13648,Kepler-324 c,51.80561,3.14026,0.87769,0.83721,5251.09754,0.80347,1.22288,0.48675,1.96252,3.02682,1.1949,1,1,1
Kepler-326,Kepler-326 c,4.58036,1.69339,Kepler-326 b,2.24833,1.83853,0.83154,0.96743,5189.3487,20,0,0,20,0,0,20,0,0
Kepler-326,Kepler-326 d,6.76689,1.46357,Kepler-326 b,2.24833,1.83853,0.83154,0.96743,5189.3487,20,0,0,20,0,0,5.24825,7.73556,3.57554
Kepler-327,Kepler-327 b,2.54958,1.34894,Kepler-327 d,13.96946,2.10241,0.56844,0.59534,3857.2195,1.13152,1.42647,0.88247,3.08472,3.82475,2.43448,1.8747,2.29706,1.50964
Kepler-327,Kepler-327 c,5.21233,1.25172,Kepler-327 d,13.96946,2.10241,0.56844,0.59534,3857.2195,1.47981,1.83204,1.14611,3.22245,3.95209,2.53154,1.80467,2.25224,1.44765
Kepler-33,Kepler-33 b,5.66793,1.47316,Kepler-33 c,13.17562,2.691,1.29184,1.54001,6270.30603,2.7857,3.57801,2.08991,5.4459,6.92308,4.18383,3.40115,4.43288,2.58158
Kepler-33,Kepler-33 b,5.66793,1.47316,Kepler-33 e,31.7844,3.37803,1.29184,1.54001,6270.30603,2.22472,2.79253,1.67403,5.25393,6.61983,3.99702,2.61074,3.44522,2.02641
Kepler-33,Kepler-33 b,5.66793,1.47316,Kepler-33 f,41.02902,3.74086,1.29184,1.54001,6270.30603,2.1538,2.79403,1.62182,5.34914,6.91654,4.05883,2.38315,2.98224,1.83228
Kepler-333,Kepler-333 c,24.08821,1.40872,Kepler-333 b,12.55116,1.67523,0.65721,0.67248,4236.32064,20,0,0,20,0,0,2.83534,5.36332,1.23074
Kepler-336,Kepler-336 b,2.02482,1.02,Kepler-336 c,9.6,2.1,1.1351,1.083,5911,0.51673,0.86652,0.31119,1.28757,1.99049,0.88481,1.01387,1.44629,0.72987
Kepler-336,Kepler-336 b,2.02482,1.02,Kepler-336 d,20.67877,2.37,1.1351,1.083,5911,0.28233,0.59098,0.16241,0.9811,1.71527,0.59396,0.90419,1.22287,0.67183
Kepler-342,Kepler-342 c,26.23414,1.7781,Kepler-342 b,15.17032,2.04119,1.2463,1.33327,6394.46981,20,0,0,20,0,0,20,0,0
Kepler-342,Kepler-342 c,26.23414,1.7781,Kepler-342 d,39.45936,2.25892,1.2463,1.33327,6394.46981,20,0,0,7.58028,17.80774,3.03415,5.36905,14.75098,1.52135
Kepler-342,Kepler-342 e,1.64422,0.94092,Kepler-342 b,15.17032,2.04119,1.2463,1.33327,6394.46981,0.29402,0.38423,0.24678,0.84791,1.00605,0.76369,0.9184,0.95812,0.86363
Kepler-342,Kepler-342 e,1.64422,0.94092,Kepler-342 d,39.45936,2.25892,1.2463,1.33327,6394.46981,0.12866,0.1536,0.11214,0.52871,0.61103,0.47597,0.77826,0.81068,0.74284
Kepler-343,Kepler-343 c,23.22182,1.66123,Kepler-343 b,8.96855,1.98196,1.08626,1.17575,5932.42624,20,0,0,20,0,0,20,0,0
Kepler-353,Kepler-353 b,5.79528,1.13974,Kepler-353 c,8.41089,1.76724,0.61825,0.64016,4020.31111,1.37727,1.7671,1.04259,2.33297,2.95673,1.83084,1.57934,2.08089,1.22112
Kepler-361,Kepler-361 b,8.48662,1.5314,Kepler-361 c,55.18802,2.66147,1.24353,1.41491,6334.68206,1.70439,4.03652,0.56181,4.11077,9.96428,1.34038,1.90862,5.84756,1
Kepler-363,Kepler-363 b,3.61457,1.15419,Kepler-363 d,11.93212,2.03973,1.12836,1.4822,5840.05369,0.84121,1.67579,0.46353,1.94807,3.46909,1.10732,1.33425,2.54142,0.77408
Kepler-363,Kepler-363 c,7.54243,1.68153,Kepler-363 d,11.93212,2.03973,1.12836,1.4822,5840.05369,4.21626,8.30842,1.55699,6.63298,12.90392,2.77654,4.51636,9.80815,1.83131
Kepler-364,Kepler-364 b,25.74572,1.50381,Kepler-364 c,59.98063,2.08592,1.19031,1.24157,6345.11092,2.26412,5.59855,0.78044,4.10947,10.2107,1.45253,2.12044,6.11609,1
Kepler-37,Kepler-37 b,13.36702,0.31153,Kepler-37 d,39.79226,2.03999,0.8341,0.79371,5307.51586,20,0,0,0.22432,0.2337,0.21587,20,0,0
Kepler-37,Kepler-37 c,21.30185,0.75871,Kepler-37 d,39.79226,2.03999,0.8341,0.79371,5307.51586,0.47237,0.60693,0.35822,0.79839,1.00887,0.64177,0.43494,0.50893,0.36288
Kepler-376,Kepler-376 b,4.9202,1.17462,Kepler-376 c,14.17233,1.96502,1.10977,1.29508,6241.35661,0.97235,2.23462,0.35549,1.99881,4.39544,0.93024,1.37035,2.96356,0.61648
Kepler-377,Kepler-377 b,12.50953,1.32658,Kepler-377 c,27.01498,1.96601,1.17399,1.16407,6438.69188,1.5393,3.37281,0.56584,2.87108,5.683,1.11163,2.05116,4.58583,0.777
Kepler-379,Kepler-379 b,20.09838,1.51008,Kepler-379 c,62.7847,2.08318,1.19065,1.19142,6244.91796,2.00369,4.28146,0.70208,4.05419,8.44677,1.45475,2.24271,5.74117,1
Kepler-403,Kepler-403 b,7.03146,1.67676,Kepler-403 c,54.28075,2.34747,1.39322,1.78367,6392.05563,1.71211,3.50383,0.63763,4.50442,9.08968,1.71181,3.17222,7.69572,1.28369
Kepler-403,Kepler-403 d,13.61159,1.74322,Kepler-403 c,54.28075,2.34747,1.39322,1.78367,6392.05563,3.19937,4.25895,2.4233,7.05772,9.51582,5.26955,5.32156,6.7421,4.06224
Kepler-416,Kepler-416 d,3.07645,1.53927,Kepler-416 b,6.319,2.38538,1.01913,0.97864,5813.8026,3.02065,4.46554,1.87739,5.61343,7.97518,3.68057,4.13121,6.41132,2.61512
Kepler-445,Kepler-445 d,8.15275,1.59384,Kepler-445 b,2.98415,2.02146,0.24891,0.27415,3206.29396,20,0,0,9.64293,11.57479,7.82368,7.8664,10.11902,5.9972
Kepler-445,Kepler-445 d,8.15275,1.59384,Kepler-445 c,4.87123,3.2146,0.24891,0.27415,3206.29396,11.0482,14.35051,8.59069,17.41107,21.90683,13.59789,7.24824,9.58827,5.27313
Kepler-450,Kepler-450 d,7.51464,0.82691,Kepler-450 c,15.41314,2.58843,1.19261,1.61987,6235.86131,0.4445,0.54537,0.34719,1.05556,1.38139,0.84991,0.61589,0.81372,0.47188
Kepler-466,Kepler-466 c,3.70921,1.35337,Kepler-466 b,51.07926,3.16598,1.11416,1.17607,6141.69219,0.91872,1.22051,0.64558,2.70682,3.52084,1.99238,1,1,1
Kepler-50,Kepler-50 b,7.81254,1.63552,Kepler-50 c,9.37647,2.07548,1.2424,1.51084,6424.26759,20,0,0,7.32651,8.98339,5.87954,6.19718,7.9038,4.72352
Kepler-501,Kepler-501 c,3.62276,1.59474,Kepler-501 b,5.64068,4.98096,1.24676,1.19919,6636.47949,6.58234,8.02214,5.21479,11.2887,13.54845,9.14599,5.21132,6.1777,4.36134
Kepler-520,Kepler-520 c,5.21104,1.6899,Kepler-520 b,19.67416,2.52307,1.18832,1.66054,6135.197,3.08765,4.54375,2.06548,6.74175,9.84795,4.59349,4.83633,7.22043,3.23348
Kepler-524,Kepler-524 c,1.88898,1.19,Kepler-524 b,7.9742,2.49034,1.28712,1.44501,6209.65108,0.79509,0.93918,0.67022,2.06485,2.53723,1.6771,1.50199,1.78935,1.26954
Kepler-534,Kepler-534 c,7.37869,1.298,Kepler-534 b,15.95995,2.62647,1.05577,1.13261,6162.68567,2.175,2.5915,1.67752,4.0485,4.81199,3.2051,2.24635,2.69146,1.81884
Kepler-54,Kepler-54 c,12.07172,1.29522,Kepler-54 b,8.01094,2.20774,0.5084,0.52682,3692.42617,4.35184,5.2157,3.65589,5.73314,6.77193,4.88738,3.18843,3.92975,2.56999
Kepler-54,Kepler-54 d,20.99569,1.46585,Kepler-54 b,8.01094,2.20774,0.5084,0.52682,3692.42617,20,0,0,9.1361,10.96281,7.53933,6.15717,7.93407,4.6172
Kepler-57,Kepler-57 c,11.60926,1.74274,Kepler-57 b,5.72932,2.45835,0.85372,0.816,5166.70216,20,0,0,20,0,0,8.4241,21.24928,3.09488
Kepler-58,Kepler-58 e,4.45815,1.46191,Kepler-58 b,10.2185,2.64838,1.01842,0.9826,5906.20418,2.76462,4.53849,1.49614,5.31473,8.53693,2.95329,3.34213,6.33254,1.70816
Kepler-58,Kepler-58 e,4.45815,1.46191,Kepler-58 c,15.57416,2.72448,1.01842,0.9826,5906.20418,2.23285,3.58366,1.14719,4.87507,7.71408,2.49472,2.72779,5.18278,1.49113
Kepler-589,Kepler-589 c,3.52466,1.28917,Kepler-589 b,16.54965,2.2194,0.85306,0.80807,5262.32049,1.1611,1.90346,0.68287,2.68026,4.30831,1.58027,1.70944,2.84659,1.03396
Kepler-59,Kepler-59 b,11.86817,1.48537,Kepler-59 c,17.98012,2.68204,1.1132,1.27867,6206.78605,4.1278,5.22061,3.2708,6.83416,8.53448,5.45878,3.97076,5.11924,3.08723
Kepler-598,Kepler-598 b,3.70175,1.42506,Kepler-598 c,86.4945,2.85091,0.8765,0.83535,5268.70698,0.90374,1.14745,0.65608,2.91407,3.58243,2.25745,1,1.5588,1
Kepler-607,Kepler-607 b,0.63816,0.89568,Kepler-607 c,39.6768,2.08117,0.85349,0.80663,5192.98482,20,0,0,0.30607,0.36676,0.2706,0.59471,0.61672,0.57512
Kepler-619,Kepler-619 c,1.20847,1.48611,Kepler-619 b,5.40427,2.66249,0.99702,0.95611,5788.94994,1.76154,2.06359,1.50325,4.32762,4.95805,3.75237,2.76232,3.12087,2.42476
Kepler-619,Kepler-619 c,1.20847,1.48611,Kepler-618 d,11.67894,4.12879,0.99702,0.95611,5788.94994,1.99959,2.59475,1.48787,5.2451,6.52466,4.17502,2.18938,2.45743,1.94448
Kepler-62,Kepler-62 b,5.71493,1.44719,Kepler-62 d,18.16406,2.14,0.73515,0.70573,4848.11401,1.86329,2.17081,1.58776,4.25191,4.90361,3.63731,2.82389,3.27288,2.46357
Kepler-62,Kepler-62 c,12.4417,0.59273,Kepler-62 d,18.16406,2.14,0.73515,0.70573,4848.11401,0.16692,0.19204,0.14451,0.46769,0.57111,0.39299,0.22499,0.26881,0.18709
Kepler-625,Kepler-625 c,4.16537,1.48221,Kepler-625 b,7.75192,2.7125,1.24627,1.34277,6400.16534,3.15831,3.83511,2.57141,5.87756,7.03222,4.853,3.76595,4.48702,3.0893
Kepler-647,Kepler-647 b,16.22546,1.51334,Kepler-647 c,29.6663,3.57288,1.11146,1.38604,6186.65706,5.79873,7.1794,4.58885,9.75467,12.09042,7.73554,4.03386,5.16386,3.1016
Kepler-65,Kepler-65 b,2.15491,1.40215,Kepler-65 c,5.85994,2.54757,1.24155,1.39196,6207.99414,1.86041,2.26014,1.52915,4.0797,4.87236,3.44783,2.71613,3.32041,2.24354
Kepler-65,Kepler-65 d,8.13123,1.5009,Kepler-65 c,5.85994,2.54757,1.24155,1.39196,6207.99414,6.46908,7.98391,5.26169,8.09552,9.69414,6.76502,5.42276,6.65267,4.2555
Kepler-656,Kepler-656 c,5.25449,1.26866,Kepler-656 b,1.26026,3.30112,0.89583,0.85711,5191.43233,11.06028,17.49678,6.53505,10.43783,16.04526,6.31988,4.35612,7.24938,2.22801
Kepler-716,Kepler-716 c,3.96999,1.47579,Kepler-716 b,10.37168,2.74128,0.77616,0.73917,4985.0364,2.87245,4.07445,1.96098,6.44039,8.91258,4.46361,3.28712,4.78039,2.11364
Kepler-732,Kepler-732 c,0.89304,1.45556,Kepler-732 b,9.46781,2.47566,0.5084,0.52393,3646.0276,1.16291,1.36925,0.94572,3.85014,4.44168,3.2051,1.8688,2.13477,1.63779
Kepler-750,Kepler-750 c,4.08899,1.65938,Kepler-750 b,9.42887,3.10664,1.15844,1.23083,6133.27225,4.86741,5.94805,3.92596,9.27651,11.2243,7.54477,5.32134,6.604,4.21169
Kepler-755,Kepler-755 c,2.85313,1.31815,Kepler-755 b,1.26909,1.82083,0.83608,0.78779,5108.30116,20,0,0,20,0,0,3.97811,4.6292,3.32605
Kepler-758,Kepler-758 c,4.75794,1.78814,Kepler-758 d,20.49662,2.17257,1.19716,1.4624,6412.22965,2.90285,3.7147,2.26346,6.48847,8.1095,5.17229,5.67318,7.37094,4.39482
Kepler-758,Kepler-758 c,4.75794,1.78814,Kepler-758 b,12.10971,2.52509,1.19716,1.4624,6412.22965,4.72482,6.07276,3.6881,9.06575,11.5045,7.28804,6.96207,9.06477,5.26221
Kepler-758,Kepler-758 e,8.19347,1.59354,Kepler-758 d,20.49662,2.17257,1.19716,1.4624,6412.22965,2.87016,3.70788,2.22881,5.45506,6.85484,4.29717,4.30432,5.6912,3.30307
Kepler-758,Kepler-758 e,8.19347,1.59354,Kepler-758 b,12.10971,2.52509,1.19716,1.4624,6412.22965,4.63936,6.04041,3.52213,7.59693,9.61194,5.91436,5.24001,6.93916,3.95054
Kepler-760,Kepler-760 c,2.46697,1.52887,Kepler-760 b,8.70419,3.05961,0.87412,0.85363,5245.10287,3.52875,4.41458,2.76974,7.13286,8.80206,5.77125,3.35565,4.03706,2.74423
Kepler-769,Kepler-769 c,15.98702,1.58205,Kepler-769 b,7.42609,2.50776,1.05374,1.07837,5999.28662,11.20074,14.42806,8.7726,11.06757,14.035,8.86665,7.58813,9.83451,5.82529
Kepler-770,Kepler-770 c,1.47532,1.33117,Kepler-770 b,18.9254,2.7038,1.03058,1.05572,5775.40679,0.7741,0.98353,0.4483,2.34627,2.86918,1.86753,1.47613,1.71513,1.27878
Kepler-770,Kepler-770 d,4.15245,1.60293,Kepler-770 b,18.9254,2.7038,1.03058,1.05572,5775.40679,2.69314,3.38272,2.16545,6.13269,7.51871,5.05347,3.69671,4.49155,3.01195
Kepler-783,Kepler-783 b,4.29265,0.70917,Kepler-783 c,7.05395,2.32768,0.89635,0.851,5384.52445,0.32407,0.3702,0.28362,0.71797,0.84551,0.66003,0.40805,0.49196,0.33678
Kepler-804,Kepler-804 c,9.65185,1.15752,Kepler-804 b,14.37457,1.87445,0.98974,1.01746,5874.87163,1.35777,1.98809,0.91811,2.32122,3.24305,1.66049,1.72826,2.5348,1.14502
Kepler-81,Kepler-81 d,20.83785,1.34748,Kepler-81 c,12.04,2.63927,0.63767,0.65688,4208.08466,5.70299,10.95785,2.56176,7.65097,13.88032,3.68695,3.97755,8.56633,1.46645
Kepler-81,Kepler-81 d,20.83785,1.34748,Kepler-81 b,5.955,2.69495,0.63767,0.65688,4208.08466,9.1907,17.77084,4.18609,9.60488,17.45183,4.79331,4.70358,10.20492,1.63759
Kepler-82,Kepler-82 d,2.38296,1.66406,Kepler-82 e,5.90221,2.32216,0.93002,0.88354,5490.71127,3.57574,7.32103,1.44955,6.63295,13.13803,3.00794,4.56692,9.36529,2.08177
Kepler-864,Kepler-864 c,2.4215,1.66215,Kepler-864 b,5.83376,2.90003,1.09155,1.23089,5861.14671,4.67352,6.36509,3.35018,8.98904,11.98048,6.57757,5.21232,7.1907,3.78081
Kepler-865,Kepler-865 c,6.2092,0.83369,Kepler-865 b,14.16399,2.26703,0.89548,0.83169,5581.68355,0.32766,0.40096,0.27639,0.93587,1.12893,0.7638,0.61804,0.71106,0.5383
Kepler-880,Kepler-880 c,11.80617,1.61511,Kepler-880 b,7.71469,2.16785,1.3482,1.46461,6971.79027,20,0,0,8.15865,12.13566,5.2778,6.76319,10.82343,4.00627
KOI-351,Kepler-90 i,14.44912,1.19441,KOI-351 e,91.93913,2.59321,1.17435,1.17115,6218.10221,0.80717,1.06798,0.56988,2.01721,2.68816,1.42294,1.2132,1.65191,0.92164
KOI-351,Kepler-90 i,14.44912,1.19441,KOI-351 d,59.73667,2.7976,1.17435,1.17115,6218.10221,1.13405,1.57032,0.77285,2.51965,3.43322,1.75968,1,1.70886,1
Kepler-913,Kepler-913 c,5.93912,1.62774,Kepler-913 b,10.29673,2.69645,0.83219,0.79132,5371.78398,5.50118,6.69069,4.33402,9.27159,11.16358,7.33425,5.48124,6.74087,4.33727
Kepler-969,Kepler-969 c,1.68293,0.97771,Kepler-969 b,34.17317,1.97553,0.8369,0.80104,5142.70429,0.11278,0.12349,0.10519,0.59819,0.70185,0.50972,0.67851,0.71371,0.64643
Kepler-990,Kepler-990 c,0.53835,1.31499,Kepler-990 b,9.91723,2.2608,0.89406,0.93238,5535.52592,0.36174,0.41448,0.31696,1.60873,1.98291,1.32729,1.25053,1.43386,1.1147
Kepler-324,KOI-1831 d,34.169,1.14008,Kepler-324 e,13.9794,1.9939,0.87769,0.83721,5251.09754,4.03111,5.01002,3.20649,3.92874,4.87763,3.15636,2.29138,2.86763,1.84859
Kepler-324,KOI-1831 d,34.169,1.14008,Kepler-324 c,51.80561,3.14026,0.87769,0.83721,5251.09754,2.9595,3.86505,2.14879,4.55988,5.8885,3.37911,1,1.3647,1
KOI-351,KOI-351 b,7.00815,1.27744,KOI-351 e,91.93913,2.59321,1.17435,1.17115,6218.10221,0.58665,0.74716,0.44669,1.84722,2.25814,1.44937,1.28325,1.51224,1.05784
KOI-351,KOI-351 b,7.00815,1.27744,KOI-351 d,59.73667,2.7976,1.17435,1.17115,6218.10221,0.83667,1.05315,0.65036,2.29849,2.82252,1.86653,1.16297,1.59492,1
KOI-351,KOI-351 c,8.71938,1.16247,KOI-351 e,91.93913,2.59321,1.17435,1.17115,6218.10221,0.52428,0.6459,0.39532,1.50439,1.79808,1.21633,1.02603,1.17515,0.90252
KOI-351,KOI-351 c,8.71938,1.16247,KOI-351 d,59.73667,2.7976,1.17435,1.17115,6218.10221,0.726,0.89543,0.55116,1.85576,2.22177,1.47977,1,1.24867,1
TOI-1749,TOI-1749 b,2.38839,1.2689,TOI-1749 c,4.4929,1.93069,0.49921,0.50143,4007.88951,1.71139,2.55338,1.05119,3.24215,4.60324,2.1079,2.0834,3.36146,1.2595
TOI-1749,TOI-1749 b,2.38839,1.2689,TOI-1749 d,9.0497,2.30261,0.49921,0.50143,4007.88951,1.34765,2.01717,0.83712,3.30364,4.87189,2.08982,1.71507,2.71702,1.0565
TOI-2096,TOI-2096 b,3.11906,1.27256,TOI-2096 c,6.38784,1.96,0.21825,0.24055,3216.21925,1.55408,1.80758,1.31673,3.40528,3.9492,2.90646,2.04097,2.52434,1.67538
HD 22946,TOI-411 b,4.0403,1.35002,TOI-411 c,9.57308,2.30674,1.07455,1.10607,6152.21811,1.7651,2.09666,1.49088,3.58598,4.17748,3.06772,2.44084,2.86044,2.09031
HD 22946,TOI-411 b,4.0403,1.35002,HD 22946 d,47.42489,2.58301,1.07455,1.10607,6152.21811,0.7918,0.97348,0.618,2.37888,2.8278,1.93603,1.54666,1.78438,1.35048
TOI-700,TOI-700 b,9.97722,0.88274,TOI-700 c,16.05114,2.50251,0.39711,0.40607,3514.92326,1.13014,1.37826,0.87793,2.13834,2.59354,1.68351,0.67741,0.79979,0.56904
TOI-700,TOI-700 d,37.42396,1.03599,TOI-700 c,16.05114,2.50251,0.39711,0.40607,3514.92326,3.92612,4.61902,3.2963,4.93241,5.81474,4.11991,1.60185,1.91088,1.33502
TOI-700,TOI-700 e,27.80978,0.92128,TOI-700 c,16.05114,2.50251,0.39711,0.40607,3514.92326,2.39117,3.02706,1.85501,3.36741,4.24104,2.62654,0.96144,1.26617,0.72138


==> anc/Table2.csv <==
system_name,rocky_planet_name,rocky_period,rocky_rad,env_planet_name,env_period,env_rad,env_mass,env_mass_up_err,env_mass_low_err,star_mass,star_temp,PE_min_mass,PE_min_mass_up_err,PE_min_mass_low_err,CPML_min_mass,CPML_min_mass_up_err,CPML_min_mass_low_err,PRV_min_mass,PRV_min_mass_up_err,PRV_min_mass_low_err,PEprob,CPMLprob,PRVprob
EPIC 220674823,EPIC 220674823 b,0.57129,1.65007,EPIC 220674823 c,13.3397,2.71281,8.9,2.4,2.4,0.9761,5618.47663,0.98929,1.20734,0.76066,3.63098,4.31184,3.00993,2.24404,2.57772,1.95645,0.81391,0.7992,0.997
EPIC 249893012,EPIC 249893012 b,3.5951,1.7394,EPIC 249893012 c,15.624,3.29483,14.67,1.84,1.89,1.13186,5826.00078,4.70687,6.05571,3.66591,10.30558,13.29763,8.12192,5.10367,6.65069,3.93702,0.99711,0.88344,0.99977
EPIC 249893012,EPIC 249893012 b,3.5951,1.7394,EPIC 249893012 d,35.747,3.52898,10.18,2.46,2.42,1.13186,5826.00078,3.33704,4.14676,2.57281,8.96959,11.14138,6.89514,3.81747,4.98433,2.80937,0.9929,0.63959,0.98879
GJ 9827,GJ 9827 b,1.20898,1.62783,GJ 9827 d,6.20147,2.08718,3.53,0.87,0.88,0.59753,4063.23258,1.89237,2.13623,1.6876,4.90906,5.474,4.42472,3.57474,4.02368,3.18382,0.88287,0.07674,0.47172
GJ 9827,GJ 9827 c,3.6481,1.281,GJ 9827 d,6.20147,2.08718,3.53,0.87,0.88,0.59753,4063.23258,1.97208,2.21705,1.75645,3.72039,4.15826,3.31499,2.25244,2.50379,2.02139,0.87335,0.38064,0.91978
HD 136352,HD 136352 b,11.57797,1.5847,HD 136352 c,27.59221,2.77597,11.24,0.65,0.63,0.91589,5785.89882,4.50534,5.4042,3.65925,8.21379,9.82896,6.80917,4.37435,5.30466,3.52802,0.90598,0.8629,1
HD 15337,HD 15337 b,4.75615,1.58102,HD 15337 c,17.1784,2.29835,8.11,1.82,1.69,0.8347,5160.52682,2.70643,3.21647,2.1884,5.60233,6.5802,4.62738,3.7772,4.57494,3.16699,0.86019,0.76443,0.987
GJ 143,HD 21749 c,7.78993,0.92355,GJ 143 b,35.61253,2.7027,22.7,2.05,2.05,0.6944,4560.1939,0.68337,0.84755,0.52992,1.70509,2.07425,1.35805,0.66368,0.89104,0.58001,0.99487,0.99492,1
HD 23472,HD 23472 d,3.97664,0.75833,HD 23472 f,12.16218,1.14955,0.77,0.44,0.4,0.71653,4705.63318,20,0,0,0.73278,0.90835,0.60463,0.5156,0.60048,0.42599,0.32623,0.36972,0.72133
HD 23472,HD 23472 d,3.97664,0.75833,HD 23472 c,29.79749,1.88998,3.41,0.88,0.81,0.71653,4705.63318,0.11671,0.13376,0.10489,0.45925,0.58383,0.34785,0.48363,0.54324,0.42832,0.59143,0.88782,0.99973
HD 23472,HD 23472 d,3.97664,0.75833,HD 23472 b,17.66709,2.01987,8.32,0.78,0.79,0.71653,4705.63318,0.15951,0.19108,0.13507,0.57749,0.74395,0.44517,0.51032,0.5803,0.44013,0.8906,0.89817,1
HD 23472,HD 23472 e,7.90754,0.82833,HD 23472 f,12.16218,1.14955,0.77,0.44,0.4,0.71653,4705.63318,20,0,0,20,0,0,0.58563,0.73228,0.4713,0.01719,0.13248,0.65017
HD 23472,HD 23472 e,7.90754,0.82833,HD 23472 c,29.79749,1.88998,3.41,0.88,0.81,0.71653,4705.63318,0.30608,0.41726,0.15994,0.79906,1.05305,0.59829,0.53721,0.62709,0.45666,0.87581,0.87449,0.99964
HD 23472,HD 23472 e,7.90754,0.82833,HD 23472 b,17.66709,2.01987,8.32,0.78,0.79,0.71653,4705.63318,0.45061,0.59286,0.24513,1.01411,1.2918,0.75883,0.56671,0.6957,0.46289,0.88212,0.88177,1
HD 260655,HD 260655 b,2.76953,1.25489,HD 260655 c,5.70588,1.55284,3.09,0.48,0.48,0.43965,3729.57388,1.36082,1.65838,1.14587,2.28118,2.6387,2.00089,1.94174,2.27631,1.65903,0.75954,0.79829,0.96574
HD 28109,HD 28109 b,22.89104,2.15354,HD 28109 d,84.25999,2.98746,5.681,2.738,2.11,1.24167,6362.79646,8.35863,10.19291,6.79481,18.4978,22.45242,15.0401,1,1,1,0.16318,0.00038,0.86287
HD 28109,HD 28109 b,22.89104,2.15354,HD 28109 c,56.00819,3.93346,7.943,4.227,3.046,1.24167,6362.79646,14.92265,18.28239,11.9797,29.15465,35.81294,23.49025,1,16.75736,1,0.06287,0.00049,0.60224
K2-136,K2-136 b,7.9752,1.03558,K2-136 c,17.30713,3.07197,18.1,1.9,1.8,0.7138,4341.19285,1.6154,1.91459,1.25054,3.39724,3.97457,2.69971,1.05507,1.18223,0.93691,0.88032,0.88063,1
K2-199,K2-199 b,3.2254,1.7596,K2-199 c,7.37449,2.88466,12.4,2.3,2.3,0.69406,4496.43688,5.94398,6.75916,5.08876,12.4924,14.17998,10.81232,6.62252,7.57607,5.81659,0.88525,0.43126,0.98897
K2-266,K2-266 c,7.814,0.70357,K2-266 e,19.482,2.72558,14.3,6.4,5,0.71695,4395.97646,0.42667,0.64095,0.12586,0.84498,1.29551,0.5347,0.40415,0.52397,0.29456,0.84558,0.90069,0.99174
K2-266,K2-266 c,7.814,0.70357,K2-266 d,14.697,2.92671,8.9,5.7,3.8,0.71695,4395.97646,0.56142,0.83426,0.14416,1.02692,1.58002,0.62233,0.38838,0.52765,0.26863,0.83654,0.84708,0.96153
K2-3,K2-3 d,44.55603,1.49378,K2-3 c,24.64673,1.62126,2.68,0.85,0.85,0.5389,3803,20,0,0,20,0,0,20,0,0,0,0.00042,0.00348
K2-3,K2-3 d,44.55603,1.49378,K2-3 b,10.05465,2.12874,5.11,0.65,0.64,0.5389,3803,20,0,0,9.54633,10.60573,8.64517,7.13283,8.1667,6.2133,0,1.00E-05,0.03022
K2-32,K2-32 e,4.34934,1.08851,K2-32 c,20.66093,2.81128,8.1,2.4,2.4,0.7347,4955.31872,1.01877,1.23781,0.80255,2.63529,3.15208,2.11594,1.03591,1.1877,0.91148,0.93974,0.92872,0.99835
K2-32,K2-32 e,4.34934,1.08851,K2-32 d,31.71701,3.11579,6.7,2.5,2.5,0.7347,4955.31872,0.94159,1.15019,0.70491,2.64725,3.24149,2.06425,1,1,1,0.92878,0.88502,0.98882
K2-36,K2-36 b,1.42261,1.43,K2-36 c,5.34089,3.2,7.9,2.8,2.8,0.6944,4953,1.74696,2.15943,1.44349,4.70018,5.83618,3.87924,2.5085,2.99812,2.08289,0.98462,0.84918,0.97008
K2-38,K2-38 b,4.01593,1.53952,K2-38 c,10.56103,2.31626,7.4,1.4,1.3,1.07362,5913.98776,2.60792,3.31195,2.02202,5.14463,6.45481,4.07407,3.85061,4.98152,2.95766,0.8045,0.71444,0.97307
Kepler-10,Kepler-10 b,0.83749,1.42815,Kepler-10 c,45.2943,2.28796,11.4,1.3,1.3,0.99342,5763.69856,0.1775,0.38955,0.15203,1.48155,1.79106,1.20819,1.19845,1.3516,1.07976,0.87199,0.87148,1
Kepler-102,Kepler-102 b,5.28696,0.46694,Kepler-102 e,16.1457,2.20273,4.7,1.8,1.8,0.73715,4758.97862,20,0,0,0.32381,0.37863,0.30346,0.14385,0.17193,0.11702,0.00889,0.85014,0.91957
Kepler-102,Kepler-102 c,7.07139,0.57555,Kepler-102 e,16.1457,2.20273,4.7,1.8,1.8,0.73715,4758.97862,0.12812,0.14875,0.11266,0.40409,0.45924,0.35868,0.23466,0.28354,0.19237,0.81479,0.84664,0.99351
Kepler-102,Kepler-102 d,10.31177,1.17141,Kepler-102 e,16.1457,2.20273,4.7,1.8,1.8,0.73715,4758.97862,1.74525,2.14495,1.34727,3.27698,4.00971,2.58103,1.75083,2.15403,1.38909,0.81176,0.65531,0.94358
Kepler-102,Kepler-102 f,27.45359,0.87399,Kepler-102 e,16.1457,2.20273,4.7,1.8,1.8,0.73715,4758.97862,1.51583,1.81988,1.23409,2.17803,2.59878,1.76501,0.80408,0.94975,0.65511,0.82087,0.78222,0.98432
Kepler-106,Kepler-106 b,6.16486,0.80289,Kepler-106 c,13.5708,2.44517,10.44,3.2,3.2,1.03568,6117.14392,0.34018,0.36606,0.31771,0.86957,0.95384,0.7939,0.58144,0.62392,0.53963,0.82725,0.827,0.999
Kepler-106,Kepler-106 b,6.16486,0.80289,Kepler-106 e,43.8445,2.50821,11.17,5.8,5.8,1.03568,6117.14392,0.13224,0.1417,0.12281,0.54955,0.61936,0.48777,0.53371,0.55708,0.50779,0.78299,0.7785,0.96644
Kepler-106,Kepler-106 d,23.9802,0.92454,Kepler-106 c,13.5708,2.44517,10.44,3.2,3.2,1.03568,6117.14392,1.71127,1.92918,1.48898,2.2162,2.46619,1.97225,0.96138,1.07052,0.85061,0.81292,0.81108,0.99853
Kepler-106,Kepler-106 d,23.9802,0.92454,Kepler-106 e,43.8445,2.50821,11.17,5.8,5.8,1.03568,6117.14392,0.87983,1.03985,0.71249,1.522,1.74518,1.30497,0.7608,0.83321,0.69571,0.78905,0.78044,0.96378
Kepler-107,Kepler-107 b,3.18002,1.44844,Kepler-107 e,14.74914,2.73752,14.1,3.3,3.3,1.17412,5996.38504,1.85277,2.23497,1.50116,4.3502,5.15605,3.60713,2.56764,3.0884,2.16028,0.96447,0.94969,0.9997
Kepler-107,Kepler-107 c,4.90145,1.50596,Kepler-107 e,14.74914,2.73752,14.1,3.3,3.3,1.17412,5996.38504,2.76885,3.34327,2.28056,5.68536,6.78655,4.77901,3.41012,4.09828,2.81849,0.96293,0.9409,0.99918
Kepler-107,Kepler-107 d,7.95839,0.81098,Kepler-107 e,14.74914,2.73752,14.1,3.3,3.3,1.17412,5996.38504,0.38489,0.46663,0.31741,1.05743,1.37395,0.83223,0.59704,0.73356,0.47171,0.95457,0.94602,0.99998
Kepler-114,Kepler-114 b,5.18855,1.33833,Kepler-114 c,8.041,2.10859,2.8,0.6,0.6,0.71516,4538.81567,2.44287,3.64242,1.55557,4.26586,6.36592,2.74222,2.60096,3.94373,1.67517,0.47009,0.14905,0.52897
Kepler-114,Kepler-114 b,5.18855,1.33833,Kepler-114 d,11.776,3.33422,3.9,1.7,1.7,0.71516,4538.81567,3.33198,5.17573,2.06322,7.21405,11.11081,4.40478,2.35504,3.6491,1.54018,0.49742,0.13054,0.75055
Kepler-20,Kepler-20 b,3.6961,1.71885,Kepler-20 d,77.61146,2.5264,13.4,3.7,3.6,0.91721,5413.35697,1.36357,1.63564,1.0681,4.60155,5.45257,3.77205,2.91152,3.42167,2.47663,0.83564,0.82839,0.99769
Kepler-20,Kepler-20 b,3.6961,1.71885,Kepler-20 c,10.85408,2.80561,11.1,2.1,2.1,0.91721,5413.35697,4.78681,5.60927,3.89505,9.48757,11.01429,7.87502,5.56347,6.5602,4.71157,0.83106,0.60502,0.99044
Kepler-20,Kepler-20 e,6.09849,0.79592,Kepler-20 d,77.61146,2.5264,13.4,3.65,3.6,0.91721,5413.35697,20,0,0,0.51005,0.61832,0.40348,0.45933,0.48607,0.43165,0.04685,0.82774,0.9998
Kepler-20,Kepler-20 e,6.09849,0.79592,Kepler-20 c,10.85408,2.80561,11.1,2.1,2.1,0.91721,5413.35697,0.36873,0.83169,0.30104,1.11864,1.33084,0.92814,0.56109,0.62389,0.49738,0.83437,0.83256,1
Kepler-20,Kepler-20 f,19.57833,0.92292,Kepler-20 d,77.61146,2.5264,13.4,3.65,3.6,0.91721,5413.35697,0.71604,0.94234,0.51076,1.37396,1.80679,1.011,0.6402,0.78384,0.5188,0.80474,0.80338,0.99976
Kepler-20,Kepler-20 f,19.57833,0.92292,Kepler-20 c,10.85408,2.80561,11.1,2.1,2.1,0.91721,5413.35697,2.4451,3.20451,1.80573,2.90082,3.75069,2.18394,0.98531,1.28372,0.69446,0.81383,0.81072,1
Kepler-26,Kepler-26 d,3.54392,1.14661,Kepler-26 c,17.2559,3.25767,6.2,0.65,0.65,0.58838,3961.21167,1.43283,1.82068,0.99567,3.74076,4.77221,2.67963,1.16724,1.46499,0.93614,0.91527,0.88423,1
Kepler-26,Kepler-26 d,3.54392,1.14661,Kepler-26 b,12.28,3.32953,5.12,0.65,0.61,0.58838,3961.21167,1.76621,2.29448,1.26348,4.2385,5.5374,3.074,1.27939,1.60682,1.02675,0.91204,0.6688,1
Kepler-305,Kepler-305 e,3.20538,1.68108,Kepler-305 c,8.291,3.21332,6,2.4,2.2,0.79574,4959.57248,5.11424,7.3738,3.62971,11.44091,16.73061,7.6717,5.24284,6.5128,4.29529,0.48235,0.08278,0.58056
Kepler-305,Kepler-305 e,3.20538,1.68108,Kepler-305 b,5.487,3.50544,10.5,2.6,2,0.79574,4959.57248,7.40065,10.40175,5.25313,14.79316,20.78779,10.02388,6.07446,7.49693,5.0056,0.65793,0.18015,0.91628
Kepler-36,Kepler-36 b,13.86825,1.43218,Kepler-36 c,16.21865,3.50424,7.13,0.18,0.18,1.16905,6126.0799,6.16634,7.51381,4.99826,9.18988,11.15666,7.51003,3.81457,4.78602,2.98707,0.75427,0.11657,0.99692
Kepler-411,Kepler-411 b,3.00516,2.14421,Kepler-411 d,58.02035,2.99867,15.2,5.1,5.1,0.7575,4746.42336,3.06361,3.57002,2.50947,12.94319,14.88179,11.01862,1,1,1,0.85792,0.58068,0.99552
Kepler-411,Kepler-411 b,3.00516,2.14421,Kepler-411 c,7.83444,3.61937,26.4,5.9,5.9,0.7575,4746.42336,13.57013,15.54087,11.44587,30.73208,35.10196,26.15807,15.0672,17.31605,13.1115,0.96197,0.36957,0.96158
Kepler-595,Kepler-595 c,12.38602,1.03981,Kepler-595 b,25.30291,3.82124,17.4,7.1,3.8,0.87674,5165.79603,2.669,5.29546,1.01595,3.96705,8.4903,1.19948,1.04721,2.45337,0.46279,0.83989,0.83504,0.97633
Kepler-68,Kepler-68 c,9.60503,0.92597,Kepler-68 b,5.39875,2.22934,8.03,0.67,0.67,1.09587,5904.52479,1.45434,1.70635,1.23421,2.07157,2.37508,1.82033,0.87985,1.097,0.70204,0.9305,0.93171,1
Kepler-80,Kepler-80 d,3.07222,1.58625,Kepler-80 e,4.64489,1.65883,4.13,0.81,0.95,0.73787,4557.60395,20,0,0,20,0,0,20,0,0,0.01534,0.05717,0.18215
Kepler-80,Kepler-80 d,3.07222,1.58625,Kepler-80 b,7.05246,2.76817,6.93,1.05,0.7,0.73787,4557.60395,4.05625,5.05329,3.2069,8.60926,10.61325,6.88089,4.37377,5.66674,3.36578,0.81711,0.16823,0.94338
Kepler-80,Kepler-80 d,3.07222,1.58625,Kepler-80 c,9.52355,2.84074,6.74,1.23,0.86,0.73787,4557.60395,3.42916,4.33095,2.67504,8.06167,10.14867,6.38147,3.99893,5.03517,3.11979,0.79949,0.20376,0.95952
Kepler-80,Kepler-80 f,0.98679,1.25449,Kepler-80 e,4.64489,1.65883,4.13,0.81,0.95,0.73787,4557.60395,0.88053,1.08519,0.73003,1.79391,2.1628,1.51427,1.52819,1.83492,1.25899,0.77262,0.81694,0.99735
Kepler-80,Kepler-80 f,0.98679,1.25449,Kepler-80 b,7.05246,2.76817,6.93,1.05,0.7,0.73787,4557.60395,0.92758,1.17712,0.68751,2.85893,3.54094,2.21459,1.36789,1.62871,1.16466,0.8031,0.80225,1
Kepler-80,Kepler-80 f,0.98679,1.25449,Kepler-80 c,9.52355,2.84074,6.74,1.23,0.86,0.73787,4557.60395,0.81227,1.04505,0.60134,2.69977,3.38354,2.08119,1.29066,1.50447,1.10573,0.80685,0.80602,1
Kepler-80,Kepler-80 g,14.64558,1.17628,Kepler-80 e,4.64489,1.65883,4.13,0.81,0.95,0.73787,4557.60395,20,0,0,20,0,0,2.58552,3.75244,1.59851,0.02717,0.33026,0.71516
Kepler-80,Kepler-80 g,14.64558,1.17628,Kepler-80 b,7.05246,2.76817,6.93,1.05,0.7,0.73787,4557.60395,4.95122,7.03208,3.37421,6.52071,9.02793,4.5511,2.51769,3.85921,1.47076,0.64362,0.44722,0.99214
Kepler-80,Kepler-80 g,14.64558,1.17628,Kepler-80 c,9.52355,2.84074,6.74,1.23,0.86,0.73787,4557.60395,4.21011,5.92066,2.77163,6.10422,8.52126,4.11326,2.17291,3.55215,1.37282,0.71158,0.47453,0.9904
Kepler-82,Kepler-82 d,2.38296,1.66406,Kepler-82 b,26.44,4.00814,12.15,0.96,0.87,0.93002,5490.71127,2.98129,5.48245,1.50268,8.29912,16.3934,3.91204,3.09953,7.30165,1.35415,0.80256,0.56732,0.956
L 98-59,L 98-59 b,2.25311,0.82465,L 98-59 c,3.69067,1.28031,2.42,0.35,0.34,0.27895,3386.7856,0.48657,0.61036,0.40795,0.71492,0.82106,0.62257,0.62063,0.68289,0.53544,0.70391,0.9188,1
L 98-59,L 98-59 b,2.25311,0.82465,L 98-59 d,7.45073,1.51996,2.31,0.46,0.45,0.27895,3386.7856,0.23537,0.28822,0.18985,0.66183,0.79828,0.55946,0.61058,0.65608,0.54666,0.91182,0.91142,0.9999
LP 791-18,LP 791-18 b,0.948,1.11417,LP 791-18 c,4.98991,2.23949,7.1,0.7,0.7,0.139,2953.76139,0.64429,0.77323,0.5216,2.22615,2.62275,1.81556,1.01621,1.17704,0.89139,0.92409,0.92388,1
LP 791-18,LP 791-18 d,2.75344,0.94833,LP 791-18 c,4.98991,2.23949,7.1,0.7,0.7,0.139,2953.76139,0.8563,0.99517,0.71766,2.13036,2.46828,1.77764,0.83459,0.94772,0.74453,0.9166,0.91685,1
LTT 3780,LTT 3780 b,0.76838,1.31016,LTT 3780 c,12.2522,2.31448,7.02,0.69,0.67,0.35832,3369.65875,0.65901,0.80356,0.50755,2.40043,2.87947,1.93053,1.23981,1.42417,1.07175,0.92618,0.92628,1
TOI-1468,TOI-1468 b,1.88051,1.31795,TOI-1468 c,15.53248,2.1252,6.64,0.67,0.68,0.3292,3412.07503,0.91517,1.11533,0.72361,2.74731,3.33842,2.24253,1.49577,1.79808,1.24608,0.92905,0.92882,1
TOI-270,TOI-270 b,3.36015,1.1133,TOI-270 d,11.37957,1.96849,4.78,0.43,0.43,0.33859,3532.37798,0.8994,1.04344,0.76115,2.10931,2.41443,1.80555,1.15897,1.31241,1.03115,0.9189,0.91874,1
TOI-270,TOI-270 b,3.36015,1.1133,TOI-270 c,5.66057,2.17361,6.15,0.37,0.37,0.33859,3532.37798,1.52954,1.76337,1.3072,2.94346,3.35627,2.55378,1.38098,1.58263,1.21626,0.93402,0.93442,1
TOI-431,TOI-431 b,0.49005,1.31446,TOI-431 d,12.46103,3.37858,9.9,1.53,1.49,0.77507,4783.79686,0.62073,0.82889,0.47028,2.61636,3.37009,1.99414,1.11926,1.25768,1.00622,0.8802,0.87999,1

